MSI: Maximize Support-Set Information for Few-Shot Segmentation

FSS(Few-shot segmentation) aims to segment a target class using a small number of labeled images(support set). To extract information relevant to the target class, a dominant approach in best-performing FSS methods removes background features using a support mask. We observe that this feature excision through a limiting support mask introduces an information bottleneck in several challenging FSS cases, e.g., for small targets and/or inaccurate target boundaries. To this end, we present a novel method(MSI), which maximizes the support-set information by exploiting two complementary sources of features to generate super correlation maps. We validate the effectiveness of our approach by instantiating it into three recent and strong FSS methods. Experimental results on several publicly available FSS benchmarks show that our proposed method consistently improves performance by visible margins and leads to faster convergence. Our code and trained models are available at: https://github.com/moonsh/MSI-Maximize-Support-Set-Information

==> figure/trunc_noise_widget.py <==
# Copyright (c) 2021, NVIDIA CORPORATION & AFFILIATES.  All rights reserved.
#
# NVIDIA CORPORATION and its licensors retain all intellectual property
# and proprietary rights in and to this software, related documentation
# and any modifications thereto.  Any use, reproduction, disclosure or
# distribution of this software and related documentation without an express
# license agreement from NVIDIA CORPORATION is strictly prohibited.

import imgui
from gui_utils import imgui_utils

#----------------------------------------------------------------------------

class TruncationNoiseWidget:
    def __init__(self, viz):
        self.viz            = viz
        self.prev_num_ws    = 0
        self.trunc_psi      = 1
        self.trunc_cutoff   = 0
        self.noise_enable   = True
        self.noise_seed     = 0
        self.noise_anim     = False

    @imgui_utils.scoped_by_object_id
    def __call__(self, show=True):
        viz = self.viz
        num_ws = viz.result.get('num_ws', 0)
        has_noise = viz.result.get('has_noise', False)
        if num_ws > 0 and num_ws != self.prev_num_ws:
            if self.trunc_cutoff > num_ws or self.trunc_cutoff == self.prev_num_ws:
                self.trunc_cutoff = num_ws
            self.prev_num_ws = num_ws

        if show:
            imgui.text('Truncate')
            imgui.same_line(viz.label_w)
            with imgui_utils.item_width(viz.font_size * 10), imgui_utils.grayed_out(num_ws == 0):
                _changed, self.trunc_psi = imgui.slider_float('##psi', self.trunc_psi, -1, 2, format='Psi %.2f')
            imgui.same_line()
            if num_ws == 0:
                imgui_utils.button('Cutoff 0', width=(viz.font_size * 8 + viz.spacing), enabled=False)
            else:
                with imgui_utils.item_width(viz.font_size * 8 + viz.spacing):
                    changed, new_cutoff = imgui.slider_int('##cutoff', self.trunc_cutoff, 0, num_ws, format='Cutoff %d')
                    if changed:
                        self.trunc_cutoff = min(max(new_cutoff, 0), num_ws)

            with imgui_utils.grayed_out(not has_noise):
                imgui.same_line()
                _clicked, self.noise_enable = imgui.checkbox('Noise##enable', self.noise_enable)
                imgui.same_line(round(viz.font_size * 27.7))
                with imgui_utils.grayed_out(not self.noise_enable):
                    with imgui_utils.item_width(-1 - viz.button_w - viz.spacing - viz.font_size * 4):
                        _changed, self.noise_seed = imgui.input_int('##seed', self.noise_seed)
                    imgui.same_line(spacing=0)
                    _clicked, self.noise_anim = imgui.checkbox('Anim##noise', self.noise_anim)

            is_def_trunc = (self.trunc_psi == 1 and self.trunc_cutoff == num_ws)
            is_def_noise = (self.noise_enable and self.noise_seed == 0 and not self.noise_anim)
            with imgui_utils.grayed_out(is_def_trunc and not has_noise):
                imgui.same_line(imgui.get_content_region_max()[0] - 1 - viz.button_w)
                if imgui_utils.button('Reset', width=-1, enabled=(not is_def_trunc or not is_def_noise)):
                    self.prev_num_ws = num_ws
                    self.trunc_psi = 1
                    self.trunc_cutoff = num_ws
                    self.noise_enable = True
                    self.noise_seed = 0
                    self.noise_anim = False

        if self.noise_anim:
            self.noise_seed += 1
        viz.args.update(trunc_psi=self.trunc_psi, trunc_cutoff=self.trunc_cutoff, random_seed=self.noise_seed)
        viz.args.noise_mode = ('none' if not self.noise_enable else 'const' if self.noise_seed == 0 else 'random')

#----------------------------------------------------------------------------

